Channel dichotomies

We study channel interconversion under non-signalling superchannels, where the asymptotic conversion rate is given by the ratio of the channel capacities. Our main result determines the second-order expansion of the optimal target length. Namely, when each channel has a single capacity-achieving dispersion, the coefficient is given by the inverse sesquinormal distribution, with parameters determined by the capacities and dispersions. The result extends state-dichotomy theory to channels: one superchannel approximates the target uniformly over inputs and maps every reference channel whose output is independent of its input to another such channel. As in state dichotomies, there are finite-error resonances where the second-order term vanishes, leaving an $O(\log n)$ remainder. Crucially, our new characterization cannot be obtained by concatenating channel coding and simulation protocols [Cao {\it et al.}~IEEE Trans.~Inf.~Theory (2024)]. Instead, the proof combines comparisons of binary hypothesis testing experiments with uniform Gaussian estimates and a construction that uses symmetry within type classes to satisfy the non-signalling constraints. Shared randomness assistance already suffices at first order, but we show that its second-order behaviour can differ strictly from the non-signalling case.

==> anc/README.txt <==
REPRODUCIBILITY FILES FOR CHANNEL DICHOTOMIES

The manuscript is ../main.tex. Its bibliography is embedded in that file.
The two figure PDFs in the parent directory are required for compilation.
These ancillary scripts are not needed to compile the manuscript.

From this anc directory, install the figure-generation dependency:
  python -m pip install -r requirements.txt

Regenerate the two figures in the parent directory and run their checks:
  python plot_resonances.py --check --output-dir ..

Run the supplementary checks (Python standard library only):
  python verify_packet_resonance.py
  python verify_rate_plots.py
  python verify_resonance.py
  python verify_near_identity_resonance.py

Reproduce the additional BSC rate-plot data:
  python verify_resonance.py --plot-data

From the parent directory, compile the manuscript:
  latexmk -pdf -interaction=nonstopmode -halt-on-error main.tex

The NS BEC-to-BSC finite rates are exact finite-blocklength optima.
The SR packet-to-BEC finite rates are achievable protocol guarantees.
Numerical checks supplement the manuscript proofs.


==> anc/plot_resonances.py <==
#!/usr/bin/env python3
"""Generate both resonance figures for Channel dichotomies.

Usage:
    python3 -m pip install reportlab
    python3 plot_resonances.py --check
    python3 plot_resonances.py --output-dir /path/to/output

Outputs: resonance_thresholds.pdf and resonance_rates.pdf.
The only non-standard dependency is ReportLab. No companion scripts,
data files, TeX installation, NumPy, or Matplotlib are needed. DejaVu Serif
is embedded when found; otherwise the built-in Times family is used.
PDF creation is deterministic on a fixed Python/ReportLab/font environment.

All plotted quantities are evaluated below, not loaded as coordinates.
NS BEC(delta) -> BSC(.01) finite lengths are optimal, from the exact
erasure-count capped-row formula:
  max_j [P(Bin(m,q)<=j) - E min(1, v_j 2**(K-m))]_+,
  v_j=sum_{i<=j} binom(m,i), K~Bin(n,1-delta).
The count-dependent cap is imposed BEFORE averaging.

SR E_2(delta) -> BEC(1/2) finite lengths are achieved by a specified
placement-and-thinning protocol; finite optimality is NOT asserted:
  error <= max_k [P(Bin(n,1-delta)<=k)-P(Bin(m,1/2)<=2k)].
The exact optimal second-order coefficient is known for both families.
Dashed rates show only r+b_epsilon/sqrt(n), not a finite-block bound.
No logarithmic or fitted higher-order term is imposed.

--check runs independent exact-rational finite-block certificates and
cross-checks the floating-point evaluator, then generates the PDFs.
The printed rate table and parameters provide a compact numerical audit.
"""

import argparse
import functools
import math
from fractions import Fraction
from statistics import NormalDist

NORMAL = NormalDist()
Q = 0.01
EPSILONS = (0.01, 0.001)
N_GRID = (25, 35, 50, 75, 100, 150, 200, 300, 500, 750, 1000, 1500, 2000)


def binary_entropy(p):
    return -p * math.log2(p) - (1-p) * math.log2(1-p)


def ns_parameters(delta, q=Q):
    cs = 1-delta
    vs = delta*(1-delta)
    ct = 1-binary_entropy(q)
    vt = q*(1-q)*math.log2((1-q)/q)**2
    return cs, vs, ct, vt


def ns_threshold(delta, q=Q):
    cs,vs,ct,vt = ns_parameters(delta,q)
    nu = cs*vt/(ct*vs)
    if nu == 1:
        return 0.0
    x = math.sqrt(nu*math.log1p(nu-1)/(nu-1))
    return abs(NORMAL.cdf(x)-NORMAL.cdf(x/math.sqrt(nu)))


def bisect_level(function, level, lo, hi):
    flo = function(lo)-level
    if flo*(function(hi)-level)>0:
        raise ValueError("Root must be bracketed")
    for _ in range(90):
        mid=(lo+hi)/2
        fmid=function(mid)-level
        if flo*fmid<=0:
            hi=mid
        else:
            lo,flo=mid,fmid
    return (lo+hi)/2


def ns_resonant_delta(epsilon=.01,q=Q):
    _,_,ct,vt=ns_parameters(.5,q)
    matching_delta=vt/ct
    return bisect_level(lambda d:ns_threshold(d,q),epsilon,
                        matching_delta/10,matching_delta)


def ns_second_order_coefficient(delta,epsilon,q=Q):
    """b_epsilon in m*=r*n+b_epsilon*sqrt(n)+o(sqrt(n)).

    The stationary equations for the variational expression are
    u^2-v^2=log(nu), Phi(u)-Phi(v)=epsilon. Parameterizing h=u-v>0
    reduces them to a scalar monotone bisection.
    """
    return second_order_coefficient(*ns_parameters(delta,q),epsilon)


def second_order_coefficient(cs,vs,ct,vt,epsilon):
    """Gaussian coefficient for a fixed pair of positive dispersions."""
    r=cs/ct
    lognu=math.log(r*vt/vs)
    def mass(h):
        u=(lognu/h+h)/2
        v=(lognu/h-h)/2
        return NORMAL.cdf(u)-NORMAL.cdf(v)
    h=bisect_level(mass,epsilon,1e-9,30)
    u,v=(lognu/h+h)/2,(lognu/h-h)/2
    return (math.sqrt(vs)*u-math.sqrt(r*vt)*v)/ct


def _binomial_pmf(n,p):
    """Mode-centred recurrence avoids underflow of the first atom."""
    if n==0:
        return [1.0]
    mode=math.floor((n+1)*p)
    weights=[0.0]*(n+1)
    weights[mode]=1.0
    for k in range(mode+1,n+1):
        weights[k]=weights[k-1]*(n-k+1)*p/(k*(1-p))
    for k in range(mode,0,-1):
        weights[k-1]=weights[k]*k*(1-p)/((n-k+1)*p)
    total=math.fsum(weights)
    return [w/total for w in weights]


@functools.lru_cache(maxsize=128)
def _binomial_cdf(n,p):
    result=[]
    accumulated=compensation=0.0
    for mass in _binomial_pmf(n,p):
        term=mass-compensation
        updated=accumulated+term
        compensation=(updated-accumulated)-term
        accumulated=updated
        result.append(min(1.0,accumulated))
    result[-1]=1.0
    return result


def sr_threshold(delta):
    nu=1/(4*delta)
    if nu==1:
        return 0.0
    x=math.sqrt(nu*math.log(nu)/(nu-1))
    return abs(NORMAL.cdf(x)-NORMAL.cdf(x/math.sqrt(nu)))


def sr_resonant_delta(epsilon=.01):
    return bisect_level(sr_threshold,epsilon,.01,.25)


def sr_second_order_coefficient(delta,epsilon):
    a=1-delta
    return second_order_coefficient(2*a,4*a*delta,.5,.25,epsilon)


def sr_protocol_error(n,m,delta):
    if m<2*n:
        raise ValueError("The injection protocol requires m>=2n")
    source=_binomial_cdf(n,1-delta)
    target=_binomial_cdf(m,.5)
    return max(0.0,max(source[k]-target[2*k] for k in range(n+1)))


def sr_achievable_length(n,epsilon,delta):
    lo=2*n
    if sr_protocol_error(n,lo,delta)>epsilon:
        raise ValueError("No feasible length in this protocol domain")
    hi=max(lo+1,math.ceil(4*(1-delta)*n+10*math.sqrt(n)))
    while sr_protocol_error(n,hi,delta)<=epsilon:
        hi*=2
    while lo+1<hi:
        mid=(lo+hi)//2
        if sr_protocol_error(n,mid,delta)<=epsilon:
            lo=mid
        else:
            hi=mid
    return lo


@functools.lru_cache(maxsize=32)
def _resource_caps(n,delta):
    """T[h]=P(K>=h), H[h]=E[2**(K-h) 1{K<h}]."""
    pmf=_binomial_pmf(n,1-delta)
    tail=[0.0]*(n+2)
    weighted=[0.0]*(n+2)
    for k in range(n,-1,-1):
        tail[k]=tail[k+1]+pmf[k]
    tail[0]=1.0
    for h in range(n+1):
        weighted[h+1]=(weighted[h]+pmf[h])/2
    return tail,weighted


def ns_finite_error(n,m,delta,q=Q,return_knot=False):
    """Exact one-shot expression evaluated with stable floating arithmetic."""
    if n<1 or m<0 or not 0<delta<1 or not 0<q<.5:
        raise ValueError("Require n>=1,m>=0,0<delta<1,0<q<1/2")
    if m==0:
        return (0.0,0) if return_knot else 0.0
    tail,weighted=_resource_caps(n,delta)
    target_pmf=_binomial_pmf(m,q)
    cardinality=0
    choose=1
    target_cdf=0.0
    best,best_j=0.0,0
    for j in range(m+1):
        cardinality+=choose
        target_cdf+=target_pmf[j]
        h=m-(cardinality.bit_length()-1)
        if h<=0:
            cap=1.0
        else:
            factor=cardinality/(1 << (m-h))  # Always in [1,2).
            if h<=n+1:
                cap=tail[h]+factor*weighted[h]
            else:
                cap=factor*math.ldexp(weighted[n+1],-(h-n-1))
        gap=target_cdf-cap
        if gap>best:
            best,best_j=gap,j
        choose=choose*(m-j)//(j+1)
    return (best,best_j) if return_knot else best


def ns_optimal_length(n,epsilon,delta,q=Q):
    """Largest target integer length; monotonicity follows by marginalization."""
    cs,_,ct,_=ns_parameters(delta,q)
    lo,hi=0,max(2,math.ceil(n*cs/ct+10*math.sqrt(n)+20))
    while ns_finite_error(n,hi,delta,q)<=epsilon:
        hi*=2
    while lo+1<hi:
        mid=(lo+hi)//2
        if ns_finite_error(n,mid,delta,q)<=epsilon:
            lo=mid
        else:
            hi=mid
    return lo


def ns_exact_rational_error(n,m,delta,q=Fraction(1,100)):
    """The same exact formula using integer numerators at every knot.

    Supply exact Fraction parameters; the output is a Fraction. The common
    denominator is fixed across all knots, so the maximizing comparison
    requires no floating-point operations or repeated Fraction additions.
    """
    if not isinstance(delta,Fraction) or not isinstance(q,Fraction):
        raise TypeError("Use Fraction parameters for exact certification")
    if m==0:
        return Fraction(0),0
    d,D=delta.numerator,delta.denominator
    a=D-d
    u,U=q.numerator,q.denominator
    resource=[math.comb(n,k)*a**k*d**(n-k) for k in range(n+1)]
    tail=[0]*(n+2)
    prefix=[0]*(n+2)
    for k in range(n,-1,-1):
        tail[k]=tail[k+1]+resource[k]
    for k in range(n+1):
        prefix[k+1]=prefix[k]+(resource[k]<<k)
    resource_denominator=D**n*(1<<m)
    target_denominator=U**m
    denominator=resource_denominator*target_denominator
    cardinality=target_numerator=0
    best,best_j=0,0
    for j in range(m+1):
        count=math.comb(m,j)
        cardinality+=count
        target_numerator+=count*u**j*(U-u)**(m-j)
        h=min(n+1,m-(cardinality.bit_length()-1))
        cap_numerator=(tail[h]<<m)+cardinality*prefix[h]
        gap=target_numerator*resource_denominator-cap_numerator*target_denominator
        if gap>best:
            best,best_j=gap,j
    return Fraction(best,denominator),best_j



# ---- Independent exact checks and evaluated figure data ---------------------

def exact_binomial_cdf(n, p):
    """Exact Fraction CDF, independent of the floating recurrence."""
    if not isinstance(p, Fraction):
        raise TypeError("Exact checks require a Fraction probability")
    total = Fraction(0)
    cdf = []
    for k in range(n+1):
        total += math.comb(n,k)*p**k*(1-p)**(n-k)
        cdf.append(total)
    assert cdf[-1] == 1
    return cdf


def exact_sr_error(n, m, delta):
    if m < 2*n:
        raise ValueError("The placement protocol requires m >= 2n")
    source = exact_binomial_cdf(n, 1-delta)
    target = exact_binomial_cdf(m, Fraction(1,2))
    return max([Fraction(0)]+[source[k]-target[2*k] for k in range(n+1)])


def run_exact_checks():
    error = exact_sr_error(16,47,Fraction(1,4))
    assert error == Fraction(701606824869,70368744177664)
    assert Fraction("0.00997043") < error < Fraction("0.00997044")
    error_250 = exact_sr_error(250,750,Fraction(1,4))
    assert Fraction("0.00971834") < error_250 < Fraction("0.00971835")
    assert error < Fraction(1,100) and error_250 < Fraction(1,100)

    delta = Fraction("0.435775832558017")
    lower,_ = ns_exact_rational_error(100,57,delta)
    upper,_ = ns_exact_rational_error(100,58,delta)
    assert lower < Fraction(1,100) < upper
    assert Fraction("0.06533006018") < upper < Fraction("0.06533006019")
    assert abs(float(lower)-ns_finite_error(100,57,float(delta))) < 2e-13
    assert abs(float(upper)-ns_finite_error(100,58,float(delta))) < 2e-13

    worst = 0.0
    count = 0
    for n in range(1,5):
        for m in range(1,7):
            for d in (Fraction(1,4),Fraction(1,2),Fraction(3,4)):
                for q in (Fraction(1,100),Fraction(1,4)):
                    exact,_ = ns_exact_rational_error(n,m,d,q)
                    numeric = ns_finite_error(n,m,float(d),float(q))
                    worst = max(worst,abs(float(exact)-numeric))
                    count += 1
    assert worst < 2e-14
    print("Exact certificates passed:")
    print("  SR 16 -> 47:",float(error))
    print("  SR 250 -> 750:",float(error_250))
    print("  NS n=100: e(57)={:.12g}, e(58)={:.12g}; m*=57 at 1%.".format(
        float(lower),float(upper)))
    print("  {} independent float/rational comparisons: max discrepancy {:.3g}.".format(
        count,worst))


def evaluate_data():
    """Compute all roots, rates and second-order coefficients from their formulas."""
    _,_,ct,vt = ns_parameters(.5)
    ns_zero = vt/ct
    ns_roots = (ns_resonant_delta(),
                bisect_level(ns_threshold,.01,ns_zero,.99))
    sr_roots = (sr_resonant_delta(),
                bisect_level(sr_threshold,.01,.25,.49))
    for function,roots in ((ns_threshold,ns_roots),(sr_threshold,sr_roots)):
        for root in roots:
            assert abs(function(root)-.01) < 2e-14

    data = {}
    for kind,delta,zero,roots in (("NS",ns_roots[0],ns_zero,ns_roots),
                                  ("SR",sr_roots[0],.25,sr_roots)):
        r = (1-delta)/ct if kind=="NS" else 4*(1-delta)
        coefficient = ns_second_order_coefficient if kind=="NS" else sr_second_order_coefficient
        length = ns_optimal_length if kind=="NS" else sr_achievable_length
        error = ns_finite_error if kind=="NS" else sr_protocol_error
        b = {epsilon:coefficient(delta,epsilon) for epsilon in EPSILONS}
        assert abs(b[.01]) < 1e-12
        b[.01] = 0.0  # Analytic cancellation at the root; remove roundoff only.
        lengths = {}
        for epsilon in EPSILONS:
            lengths[epsilon] = []
            for n in N_GRID:
                m = length(n,epsilon,delta)
                assert error(n,m,delta) <= epsilon < error(n,m+1,delta)
                lengths[epsilon].append(m)
        data[kind] = dict(delta=delta,zero=zero,roots=roots,r=r,b=b,lengths=lengths)
    return data


# ---- Portable vector-PDF rendering; ReportLab is the sole dependency ---------

from pathlib import Path
import sys

WIDTH, HEIGHT = 460.0, 220.0
INK = "#263240"
GRID = "#DFE4E8"
BLUE = "#2166AC"
ORANGE = "#D97723"
PALE_ORANGE = "#FFF1DA"
FONT = "Times-Roman"
FONT_BOLD = "Times-Bold"
FONT_ITALIC = "Times-Italic"


def load_pdf_dependencies():
    global Canvas, HexColor, pdfmetrics, FONT, FONT_BOLD, FONT_ITALIC
    try:
        from reportlab.pdfgen.canvas import Canvas
        from reportlab.lib.colors import HexColor
        from reportlab.pdfbase import pdfmetrics
        from reportlab.pdfbase.ttfonts import TTFont
    except ImportError as exc:
        raise SystemExit("Install the sole plotting dependency: python3 -m pip install reportlab") from exc

    # Standard Linux, macOS and the bundled runtime locations. Font discovery
    # affects typography only; all numeric evaluation is independent of fonts.
    roots = [
        Path("/usr/share/fonts/truetype/dejavu"),
        Path("/usr/local/share/fonts"),
        Path("/Library/Fonts"),
        Path(sys.prefix).parent / "native/libreoffice-headless/libreoffice/"
            "LibreOfficeDev.app/Contents/Resources/fonts/truetype",
    ]
    regular = next((root/"DejaVuSerif.ttf" for root in roots
                    if (root/"DejaVuSerif.ttf").is_file()),None)
    if regular is not None:
        pdfmetrics.registerFont(TTFont("PlotSerif",str(regular)))
        FONT = "PlotSerif"
        bold = regular.with_name("DejaVuSerif-Bold.ttf")
        italic = regular.with_name("DejaVuSerif-Italic.ttf")
        if bold.is_file():
            pdfmetrics.registerFont(TTFont("PlotSerif-Bold",str(bold)))
            FONT_BOLD = "PlotSerif-Bold"
        else:
            FONT_BOLD = FONT
        if italic.is_file():
            pdfmetrics.registerFont(TTFont("PlotSerif-Italic",str(italic)))
            FONT_ITALIC = "PlotSerif-Italic"
        else:
            FONT_ITALIC = FONT


def text(c,x,y,value,size=8,font=None,align="left",color=INK):
    value = str(value)
    if FONT == "Times-Roman":
        value = value.replace("₂","2")
    c.setFillColor(HexColor(color))
    c.setFont(font or FONT,size)
    if align=="center":
        c.drawCentredString(x,y,value)
    elif align=="right":
        c.drawRightString(x,y,value)
    else:
        c.drawString(x,y,value)


class Axis:
    def __init__(self,c,x,y,w,h,xlim,ylim,logx=False):
        self.c,self.x,self.y,self.w,self.h = c,x,y,w,h
        self.xmin,self.xmax = xlim
        self.ymin,self.ymax = ylim
        self.logx = logx

    def xy(self,x,y):
        if self.logx:
            tx = math.log(x/self.xmin)/math.log(self.xmax/self.xmin)
        else:
            tx = (x-self.xmin)/(self.xmax-self.xmin)
        ty = (y-self.ymin)/(self.ymax-self.ymin)
        return self.x+self.w*tx,self.y+self.h*ty

    def clip(self):
        p=self.c.beginPath()
        p.rect(self.x,self.y,self.w,self.h)
        self.c.clipPath(p,stroke=0,fill=0)

    def curve(self,points,color,width=1.1,dash=None):
        self.c.saveState()
        self.clip()
        self.c.setStrokeColor(HexColor(color))
        self.c.setLineWidth(width)
        self.c.setDash(dash or [])
        p=self.c.beginPath()
        for i,(x,y) in enumerate(points):
            X,Y=self.xy(x,y)
            if i==0:
                p.moveTo(X,Y)
            else:
                p.lineTo(X,Y)
        self.c.drawPath(p,stroke=1,fill=0)
        self.c.restoreState()

    def marker(self,x,y,color,radius=2.1,hollow=False):
        X,Y=self.xy(x,y)
        self.c.setLineWidth(.85)
        self.c.setStrokeColor(HexColor(color))
        self.c.setFillColor(HexColor("#FFFFFF" if hollow else color))
        self.c.circle(X,Y,radius,stroke=1,fill=1)

    def axes(self,xticks,yticks,xlabel,ylabel):
        c=self.c
        c.setLineWidth(.35)
        c.setStrokeColor(HexColor(GRID))
        for value,label in xticks:
            X,_=self.xy(value,self.ymin)
            c.line(X,self.y,X,self.y+self.h)
            text(c,X,self.y-12,label,7,align="center")
        for value,label in yticks:
            _,Y=self.xy(self.xmin,value)
            c.line(self.x,Y,self.x+self.w,Y)
            text(c,self.x-5,Y-2.4,label,7,align="right")
        c.setStrokeColor(HexColor("#7B858E"))
        c.setLineWidth(.55)
        c.rect(self.x,self.y,self.w,self.h,stroke=1,fill=0)
        text(c,self.x+self.w/2,10,xlabel,8,align="center")
        c.saveState()
        c.translate(self.x-30,self.y+self.h/2)
        c.rotate(90)
        text(c,0,0,ylabel,8,align="center")
        c.restoreState()


def pdf_canvas(path,title):
    c=Canvas(str(path),pagesize=(WIDTH,HEIGHT),pageCompression=1,invariant=1)
    c.setTitle(title)
    c.setAuthor("")
    c.setCreator("plot_resonances.py / ReportLab")
    return c


def arrow(c,start,end,color=INK):
    x0,y0=start
    x1,y1=end
    c.setStrokeColor(HexColor(color))
    c.setFillColor(HexColor(color))
    c.setLineWidth(.6)
    c.line(x0,y0,x1,y1)
    dx,dy=x1-x0,y1-y0
    norm=math.hypot(dx,dy)
    ux,uy=dx/norm,dy/norm
    p=c.beginPath()
    p.moveTo(x1,y1)
    p.lineTo(x1-4*ux+1.5*uy,y1-4*uy-1.5*ux)
    p.lineTo(x1-4*ux-1.5*uy,y1-4*uy+1.5*ux)
    p.close()
    c.drawPath(p,stroke=0,fill=1)


def draw_thresholds(path,data):
    c=pdf_canvas(path,"Channel dichotomies: resonance threshold errors")
    specs=(
        ("NS",42,(.2,.8),[(.2,"0.2"),(.4,"0.4"),(.6,"0.6"),(.8,"0.8")],
         "(a) NS","BEC(δ) → BSC(0.01)",ns_threshold),
        ("SR",278,(.1,.45),[(.1,"0.1"),(.2,"0.2"),(.3,"0.3"),(.4,"0.4")],
         "(b) SR (= EA = NS)","E₂(δ) → BEC(1/2)",sr_threshold),
    )
    for kind,x,xlim,xticks,title,subtitle,function in specs:
        panel=data[kind]
        axis=Axis(c,x,40,172,137,xlim,(0,.12))
        low,high=panel["roots"]
        X0,_=axis.xy(low,0)
        X1,_=axis.xy(high,0)
        c.setFillColor(HexColor(PALE_ORANGE))
        c.rect(X0,axis.y,X1-X0,axis.h,stroke=0,fill=1)
        axis.axes(xticks,[(0,"0"),(.01,"1%"),(.05,"5%"),(.1,"10%")],
                  "Resource erasure probability δ","Threshold error ε*")
        values=[xlim[0]+(xlim[1]-xlim[0])*j/600 for j in range(601)]
        values += [panel["zero"]]+list(panel["roots"])
        axis.curve([(d,function(d)) for d in sorted(set(values))],BLUE,1.5)
        axis.curve([(xlim[0],.01),(xlim[1],.01)],ORANGE,.8,[3,2])
        for root in panel["roots"]:
            axis.marker(root,.01,ORANGE,2.25)
        axis.marker(panel["zero"],0,BLUE,2.25)
        text(c,x+86,205,title,9,font=FONT_BOLD,align="center")
        text(c,x+86,191,subtitle,8.6,align="center")
        X,Y=axis.xy(xlim[1]-.012*(xlim[1]-xlim[0]),.0145)
        text(c,X,Y,"1%",6.6,align="right",color=ORANGE)
        if kind=="NS":
            X,Y=axis.xy(.535,.071)
            text(c,X,Y,"δ* ≈ 0.47333",7.1,align="center")
            arrow(c,axis.xy(.55,.065),axis.xy(.480,.004))
        else:
            X,Y=axis.xy(.315,.071)
            text(c,X,Y,"δ* = 1/4",7.1,align="center")
            arrow(c,axis.xy(.309,.065),axis.xy(.254,.004))
    c.showPage()
    c.save()


def rate_legend(axis,kind):
    c=axis.c
    left=axis.x+axis.w-115  # Keep the white legend box inside the axis frame.
    bottom=axis.y+8
    c.setFillColor(HexColor("#FFFFFF"))
    c.rect(left-4,bottom-4,116,43,stroke=0,fill=1)
    finite="Optimal" if kind=="NS" else "Achievable"
    rows=[(ORANGE,False,finite+", 1%",True),
          (ORANGE,True,"Second order, 1%",None),
          (BLUE,False,finite+", 0.1%",False),
          (BLUE,True,"Second order, 0.1%",None)]
    for j,(color,dashed,label,hollow) in enumerate(rows):
        y=bottom+30-10*j
        c.setStrokeColor(HexColor(color))
        c.setLineWidth(1.0 if color==ORANGE else .8)
        c.setDash([3,2] if dashed else [])
        c.line(left,y,left+18,y)
        c.setDash([])
        if hollow is not None:
            c.setFillColor(HexColor("#FFFFFF" if hollow else color))
            c.circle(left+9,y,1.7 if hollow else 1.0,stroke=1,fill=1)
        text(c,left+23,y-2.2,label,6.5)


def draw_rates(path,data):
    c=pdf_canvas(path,"Channel dichotomies: finite rates and second-order approximations")
    for kind,x,ylim,title in (
            ("NS",42,(.47,.622),"(a) NS: BEC(δ) → BSC(0.01)"),
            ("SR",278,(2.91,3.088),"(b) SR: E₂(δ) → BEC(1/2)")):
        panel=data[kind]
        axis=Axis(c,x,40,172,137,(25,2000),ylim,logx=True)
        ticks=([(.48,"0.48"),(.54,"0.54"),(.58,"0.58"),(panel["r"],"r")]
               if kind=="NS" else
               [(2.92,"2.92"),(3.0,"3.00"),(3.04,"3.04"),(panel["r"],"r")])
        axis.axes([(25,"25"),(100,"100"),(500,"500"),(2000,"2000")],ticks,
                  "Resource blocklength n","Rate m/n")
        dense=[25*math.exp(math.log(2000/25)*j/300) for j in range(301)]
        for epsilon,color in ((.01,ORANGE),(.001,BLUE)):
            approximations=[(n,panel["r"]+panel["b"][epsilon]/math.sqrt(n)) for n in dense]
            axis.curve(approximations,color,1.0,[3.4,2.1])
        for epsilon,color,hollow in ((.01,ORANGE,True),(.001,BLUE,False)):
            points=[(n,m/n) for n,m in zip(N_GRID,panel["lengths"][epsilon])]
            axis.curve(points,color,1.2 if hollow else .7)
            for n,value in points:
                axis.marker(n,value,color,2.0 if hollow else .85,hollow)
        text(c,x+86,205,title,8.0,font=FONT_BOLD,align="center")
        text(c,x+86,191,"δ ≈ {:.9f}".format(panel["delta"]),8,align="center")
        rate_legend(axis,kind)
    c.showPage()
    c.save()


def main():
    parser=argparse.ArgumentParser(description=__doc__,
                                  formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument("--output-dir",type=Path,default=Path(__file__).resolve().parent,
                        help="PDF output directory (default: directory containing this script)")
    parser.add_argument("--check",action="store_true",
                        help="run exact rational certificates and independent numeric checks")
    args=parser.parse_args()
    if args.check:
        run_exact_checks()
    data=evaluate_data()
    for kind in ("NS","SR"):
        item=data[kind]
        print("{}: zero={:.15f}, 1% roots=({:.15f}, {:.15f})".format(
            kind,item["zero"],*item["roots"]))
        print("  fixed delta={:.15f}, r={:.15f}, b(.1%)={:.15f}".format(
            item["delta"],item["r"],item["b"][.001]))
    print("n | NS optimal m (1%, .1%) | SR achievable m (1%, .1%)")
    for i,n in enumerate(N_GRID):
        print(n,[data["NS"]["lengths"][e][i] for e in EPSILONS],
                [data["SR"]["lengths"][e][i] for e in EPSILONS])
    load_pdf_dependencies()
    args.output_dir.mkdir(parents=True,exist_ok=True)
    thresholds=args.output_dir/"resonance_thresholds.pdf"
    rates=args.output_dir/"resonance_rates.pdf"
    draw_thresholds(thresholds,data)
    draw_rates(rates,data)
    print("Wrote",thresholds)
    print("Wrote",rates)
    print("Font:",FONT,"; NS finite curves are optimal, SR finite curves are achievable.")


if __name__=="__main__":
    main()



==> anc/requirements.txt <==
reportlab==4.4.9


==> anc/verify_near_identity_resonance.py <==
"""Standalone exact certificates for near-identity channel interconversion.

Run: python3 verify_near_identity_resonance.py

The resource is the additive channel on Z_3 with noise distribution
((1-delta)/2, (1-delta)/2, delta); the target is BSC(q).
All finite-block probabilities, errors, and inequalities are rational.
Capacity-ratio inequalities and Gaussian-threshold windows are certified
using rational logarithm, exponential, and pi bounds. Decimal C, V, r,
and epsilon_star values are additionally printed as numerical summaries.

For a testing budget beta, let alpha(beta) be the maximal accepted
probability under the noise distribution with uniform-reference budget
beta. The exact NS error is max_beta(alpha_target-alpha_source).
Between target knots this difference is convex, so target knots suffice.
Every calculation is independently checked on the union of both curves'
knots. No third-party packages, sibling imports, or data files are used.
"""
from bisect import bisect_left
from fractions import Fraction as F
from math import comb, erf, factorial, log, log2, sqrt


def testing_curve(n, probability, source):
    """Cumulative (uniform mass, noise mass), including the zero knot."""
    references, masses = [F(0)], [F(0)]
    for j in range(n+1):
        multiplicity = comb(n,j)*(2**(n-j) if source else 1)
        reference = F(multiplicity, (3 if source else 2)**n)
        mass = comb(n,j)*probability**j*(1-probability)**(n-j)
        references.append(references[-1]+reference)
        masses.append(masses[-1]+mass)
    assert references[-1] == masses[-1] == 1
    return references, masses


def interpolate(curve, beta):
    references, masses = curve
    j = bisect_left(references,beta)
    if references[j] == beta:
        return masses[j]
    fraction = (beta-references[j-1])/(references[j]-references[j-1])
    return masses[j-1]+fraction*(masses[j]-masses[j-1])


def exact_error(n, m, delta, q):
    assert 0 < delta < F(1,3) and 0 < q < F(1,2)
    source = testing_curve(n,delta,True)
    target = testing_curve(m,q,False)
    gaps = [(target[1][j]-interpolate(source,beta),beta)
            for j,beta in enumerate(target[0])]
    error = max(gap for gap,_ in gaps)
    union_error = max(interpolate(target,beta)-interpolate(source,beta)
                      for beta in set(source[0]+target[0]))
    assert error == union_error
    assert 0 <= error <= 1
    return error,gaps


def log_unit_bounds(x, terms=40):
    """Bounds for ln(x), 1<=x<=2, via the atanh series and its tail."""
    assert 1 <= x <= 2
    t = (x-1)/(x+1)
    lower = 2*sum((t**(2*j+1)/(2*j+1) for j in range(terms)),F(0))
    upper = lower+2*t**(2*terms+1)/((2*terms+1)*(1-t*t))
    return lower,upper


def log_bounds(x):
    x = F(x)
    assert x > 0
    if x < 1:
        lower,upper = log_bounds(1/x)
        return -upper,-lower
    k = 0
    while x >= 2:
        x /= 2
        k += 1
    lower,upper = log_unit_bounds(x)
    l2,u2 = log_unit_bounds(F(2))
    return lower+k*l2,upper+k*u2


def capacity_bounds(p, source):
    """Capacity in nats; ratio and dispersion-ratio certificates are unit-free."""
    l2,u2 = log_bounds(2)
    lp,up = log_bounds(p)
    lq,uq = log_bounds(1-p)
    if source:
        l3,u3 = log_bounds(3)
        return (l3-(1-p)*u2+p*lp+(1-p)*lq,
                u3-(1-p)*l2+p*up+(1-p)*uq)
    return l2+p*lp+(1-p)*lq,u2+p*up+(1-p)*uq


def variance_bounds(p, source):
    lower,upper = log_bounds((1-p)/((2 if source else 1)*p))
    assert lower > 0
    return p*(1-p)*lower**2,p*(1-p)*upper**2


def certify_rate(n, delta, q, lower, upper):
    ct_l,ct_u = capacity_bounds(delta,True)
    cw_l,cw_u = capacity_bounds(q,False)
    assert lower < n*ct_l/cw_u <= n*ct_u/cw_l < upper
    print(f"  Certified capacity ratio: {lower} < {n} C_T/C_W < {upper}.")


def certify_gaussian_window(delta, q, k_lower, k_upper, epsilon_lower,
                            epsilon_upper=F(1,100)):
    """Prove a Gaussian error window without evaluating a Gaussian CDF.

    Here k=sqrt(r V_W/V_T)>1. The Gaussian deficiency is the maximum
    of Phi(k*x)-Phi(x) over x>=0. Evaluating at x=1, then applying
    convexity of phi on [1,k_lower], gives
      E(0) >= (k_lower-1)*phi((1+k_lower)/2).
    The seventh-order Taylor polynomial bounds exp(-t) below. Also
    sqrt(2*pi)<2.51 follows from pi<22/7.

    The derivative of Phi(exp(u)*x) in u is at most 1/sqrt(2*pi*e),
    so E(0)<=log(k)/sqrt(2*pi*e)<.242*log(k_upper). The last constant
    is certified using Machin's formula, the alternating arctan series,
    and a finite lower bound for e. Every numeric comparison is rational.
    """
    ct_l,ct_u = capacity_bounds(delta,True)
    cw_l,cw_u = capacity_bounds(q,False)
    vt_l,vt_u = variance_bounds(delta,True)
    vw_l,vw_u = variance_bounds(q,False)
    k2_l,k2_u = ct_l*vw_l/(cw_u*vt_u),ct_u*vw_u/(cw_l*vt_l)
    assert 1 < k_lower**2 < k2_l <= k2_u < k_upper**2
    assert F(44,7) < F(251,100)**2
    t = ((1+k_lower)/2)**2/2
    exp_lower = sum(((-t)**j/F(factorial(j)) for j in range(8)),F(0))
    gaussian_lower = (k_lower-1)*exp_lower/F(251,100)
    assert epsilon_lower < gaussian_lower
    atan5_lower = sum(((-1)**j*F(1,5)**(2*j+1)/(2*j+1)
                       for j in range(8)),F(0))
    pi_lower = 16*atan5_lower-F(4,239)
    e_lower = sum((F(1,factorial(j)) for j in range(7)),F(0))
    assert 2*pi_lower*e_lower > 1/F(121,500)**2
    _,log_k_upper = log_bounds(k_upper)
    assert F(121,500)*log_k_upper < epsilon_upper
    print(f"  Certified Gaussian window: {float(epsilon_lower):.4f}"
          f" < epsilon_star < {float(epsilon_upper):.4f}.")


def numerical_summary(delta, q):
    d,x = float(delta),float(q)
    entropy = lambda p: -p*log2(p)-(1-p)*log2(1-p)
    ct = log2(1.5)-entropy(d)+d
    vt = d*(1-d)*log2((1-d)/(2*d))**2
    cw = 1-entropy(x)
    vw = x*(1-x)*log2((1-x)/x)**2
    r = ct/cw
    k = sqrt(r*vw/vt)
    assert k > 1
    z = sqrt(2*log(k)/(k*k-1))
    epsilon_star = (erf(k*z/sqrt(2))-erf(z/sqrt(2)))/2
    print(f"delta={delta}, q={q}")
    print(f"  Numerical C_T={ct:.15f}, V_T={vt:.15f};"
          f" C_W={cw:.15f}, V_W={vw:.15f}.")
    print(f"  Numerical r={r:.15f}, epsilon_star={epsilon_star:.15f}.")


def certify_decimal(error, lower, upper, digits=15):
    denominator = 10**digits
    assert F(lower,denominator) < error < F(upper,denominator)
    print(f"  Certified error interval: ({lower}/10^{digits}, {upper}/10^{digits}).")


def certify_exact_one_percent_resonance():
    """An implicit resource parameter has E(0) exactly .01.

    The previous main-case certificate establishes E(0)<.01 at
    delta_high=1/1800. Here E(0)>.01 is certified at delta_low=.00055.
    Continuity therefore gives a delta_star strictly between these
    endpoints with E(0)=.01 exactly (no numerical root is assumed).

    For delta_low<=d<=delta_high, adding a uniform-output branch with
    probability lambda=(delta_high-d)/(1/3-d) changes T_d into T_high.
    Thus the exact 12-to-7 conversion certified for T_high persists for
    T_delta_star. Capacity decreases on this interval because
    C_T'(d)=log2(2*d/(1-d))<0; the two endpoint bounds certify
    7<12*C_T/C_W<8 uniformly. A single target knot still excludes m=8.
    """
    low,high,q = F(11,20000),F(1,1800),F(1,1000)
    print("Exact-one-percent refinement (existence by continuity):")
    certify_gaussian_window(low,q,F(104584,100000),F(104586,100000),
                            F(1,100),F(11,1000))
    certify_rate(12,low,q,7,8)
    certify_rate(12,high,q,7,8)
    lam = (high-low)/(F(1,3)-low)
    assert 0 < lam < 1
    assert (1-lam)*low+lam/F(3) == high
    assert (1-lam)*(1-low)/2+lam/F(3) == (1-high)/2
    # This target-knot deficiency is increasing in delta.
    assert (1-q)**8-F(3**12,2**20)*(1-low)**12 > F(48,100)
    print("  A delta_star in (.00055,1/1800) has epsilon_star=0.01 exactly.")
    print("  Local degradation preserves exact n=12,m=7 conversion;")
    print("  7<12*r<8 and e_NS(12,8)>0.48 hold throughout the interval.")


def main():
    delta,q = F(1,1800),F(1,1000)
    numerical_summary(delta,q)
    certify_rate(12,delta,q,7,8)
    certify_gaussian_window(delta,q,F(104209,100000),F(104210,100000),F(99,10000))
    error,gaps = exact_error(12,7,delta,q)
    assert error == 0 and all(gap <= 0 for gap,_ in gaps)
    print("  Exact NS error for n=12,m=7: 0 (all knot inequalities verified).")
    identity_error = 1-(1-q)**7
    assert identity_error < F(7,1000)
    print(f"  Exact target-block distance to identity: 1-(999/1000)^7"
          f" = {float(identity_error):.15f} < 0.007.")
    next_error,gaps = exact_error(12,8,delta,q)
    assert next_error == (1-q)**8-F(3**12,2**20)*(1-delta)**12
    assert next_error > F(48,100)
    assert any(gap == next_error and beta == F(1,2**8) for gap,beta in gaps)
    certify_decimal(next_error,488574817517803,488574817517804)
    print("  Thus m=7 is optimal at every conversion tolerance below 0.48.")
    certify_exact_one_percent_resonance()

    delta,q = F(57,10000),F(1,100)
    numerical_summary(delta,q)
    certify_rate(12,delta,q,7,8)
    certify_rate(41,delta,q,24,25)
    certify_gaussian_window(delta,q,F(104169,100000),F(104170,100000),F(98,10000))
    error,gaps = exact_error(12,7,delta,q)
    assert error == 0 and all(gap <= 0 for gap,_ in gaps)
    print("  Exact NS error for n=12,m=7: 0 (all knot inequalities verified).")
    error,gaps = exact_error(41,24,delta,q)
    assert error == (1-q)**24-F(3**41,2**65)*(1-delta)**41
    assert any(gap == error and beta == F(1,2**24) for gap,beta in gaps)
    assert error < F(1,100)
    print("  Exact n=41,m=24 error: (99/100)^24 - 3^41(9943/10000)^41/2^65.")
    certify_decimal(error,3624141379635,3624141379636)
    print("All rational finite-block, rate, and Gaussian-window checks passed.")


if __name__ == "__main__":
    main()


==> anc/verify_packet_resonance.py <==
#!/usr/bin/env python3
"""Reproduce the packet-erasure SR resonance example in Channel dichotomies.

Run with Python 3.8+; only the standard library is required:

    python3 verify_packet_resonance.py
    python3 verify_packet_resonance.py --plot-data

The source Erasure_4(delta) transmits one two-bit packet intact with
probability 1-delta, or erases the entire packet. The target is BEC(1/2).
For fixed 0 < delta < 1/2, SR, EA, and NS have the same second-order
coefficient. The threshold error at the capacity ratio is the Gaussian
quantity E_nu(0), with nu=1/(4 delta).

The finite-block certificate is for an explicit SR protocol, not a claim
of finite-block optimality. A shared uniform injection maps the 2n source
bit slots into m target positions (m >= 2n). Its error is at most

    Delta(n,m) = sup_t [P(2 Bin(n,1-delta) <= t)
                        - P(Bin(m,1/2) <= t)].

The supremum need only be checked at t=0,2,...,2n and the zero endpoint:
between consecutive source jumps the difference is nonincreasing.
All finite-block calculations and asserted decimal brackets below use
exact rational arithmetic. Gaussian thresholds use double precision.
No unspecified finite-block remainder or logarithmic correction is used.
"""

import argparse
import math
from fractions import Fraction
from statistics import NormalDist


NORMAL = NormalDist()
EPSILON = 0.01
Q = 0.01


def binary_entropy(p):
    if not 0.0 < p < 1.0:
        raise ValueError("Entropy parameter must lie strictly between 0 and 1")
    return -p * math.log2(p) - (1.0 - p) * math.log2(1.0 - p)


def gaussian_threshold(nu):
    """sup_x [Phi(x)-Phi(x/sqrt(nu))], for nu > 0."""
    if nu <= 0.0:
        raise ValueError("Variance ratio nu must be positive")
    if nu == 1.0:
        return 0.0
    x = math.sqrt(nu * math.log1p(nu - 1.0) / (nu - 1.0))
    return abs(NORMAL.cdf(x) - NORMAL.cdf(x / math.sqrt(nu)))


def packet_threshold(delta):
    """Exactly characterized asymptotic SR/EA/NS threshold, delta < 1/2."""
    if not 0.0 < delta < 0.5:
        raise ValueError("The proved packet family requires 0 < delta < 1/2")
    return gaussian_threshold(1.0 / (4.0 * delta))


def bsc_capacity_variance(q):
    capacity = 1.0 - binary_entropy(q)
    variance = q * (1.0 - q) * math.log2((1.0 - q) / q) ** 2
    return capacity, variance


def ns_bec_bsc_threshold(delta, q=Q):
    """NS threshold for BEC(delta) -> BSC(q); no SR equality is asserted."""
    if not 0.0 < delta < 1.0:
        raise ValueError("Erasure parameter must lie strictly between 0 and 1")
    capacity, variance = bsc_capacity_variance(q)
    return gaussian_threshold(variance / (capacity * delta))


def bisect_level(function, level, lower, upper):
    """Bracketed bisection, allowing either increasing or decreasing branches."""
    f_lower = function(lower) - level
    f_upper = function(upper) - level
    if f_lower * f_upper > 0.0:
        raise ValueError("The requested level is not bracketed")
    if f_lower == 0.0:
        return lower
    if f_upper == 0.0:
        return upper
    for _ in range(90):
        middle = (lower + upper) / 2.0
        f_middle = function(middle) - level
        if f_lower * f_middle <= 0.0:
            upper = middle
        else:
            lower, f_lower = middle, f_middle
    return (lower + upper) / 2.0


def exact_binomial_cdf(n, p):
    """Binomial CDF represented entirely by exact Fractions."""
    if not isinstance(n, int) or n < 0 or not isinstance(p, Fraction):
        raise TypeError("Use a nonnegative integer n and an exact Fraction p")
    if not 0 <= p <= 1:
        raise ValueError("Binomial probability must lie in [0,1]")
    total = Fraction(0)
    result = []
    for k in range(n + 1):
        total += math.comb(n, k) * p ** k * (1 - p) ** (n - k)
        result.append(total)
    assert result[-1] == 1
    return result


def exact_packet_bound(n, m, delta=Fraction(1, 4)):
    """Exact SR coupling-error upper bound and its maximizing count knots."""
    if not isinstance(n, int) or not isinstance(m, int) or n < 1 or m < 2 * n:
        raise ValueError("The injection protocol requires integers n >= 1, m >= 2n")
    if not isinstance(delta, Fraction) or not 0 < delta < 1:
        raise ValueError("Supply the erasure probability as an exact Fraction")
    source_cdf = exact_binomial_cdf(n, 1 - delta)
    target_cdf = exact_binomial_cdf(m, Fraction(1, 2))
    gaps = [source_cdf[k] - target_cdf[2 * k] for k in range(n + 1)]
    value = max([Fraction(0)] + gaps)
    maximizing_knots = [2 * k for k, gap in enumerate(gaps) if gap == value]
    return value, maximizing_knots


def verify_thresholds():
    packet_roots = (
        bisect_level(packet_threshold, EPSILON, 0.01, 0.25),
        bisect_level(packet_threshold, EPSILON, 0.25, 0.49),
    )
    capacity, variance = bsc_capacity_variance(Q)
    ns_resonance = variance / capacity
    ns_roots = (
        bisect_level(ns_bec_bsc_threshold, EPSILON, 0.01, ns_resonance),
        bisect_level(ns_bec_bsc_threshold, EPSILON, ns_resonance, 0.99),
    )
    assert packet_threshold(0.25) == 0.0
    assert ns_bec_bsc_threshold(ns_resonance) < 1e-14
    for threshold_function, roots in ((packet_threshold, packet_roots),
                                      (ns_bec_bsc_threshold, ns_roots)):
        for root in roots:
            assert abs(threshold_function(root) - EPSILON) < 2e-14
    assert 0.23016455825 < packet_roots[0] < 0.23016455827
    assert 0.27154484804 < packet_roots[1] < 0.27154484807
    assert 0.43577583254 < ns_roots[0] < 0.43577583258
    assert 0.51412208347 < ns_roots[1] < 0.51412208351
    # E_nu(0)=E_{1/nu}(0): the two roots are reciprocal about resonance.
    assert abs(packet_roots[0] * packet_roots[1] - 0.25 ** 2) < 2e-14
    assert abs(ns_roots[0] * ns_roots[1] - ns_resonance ** 2) < 2e-14
    return packet_roots, ns_resonance, ns_roots


def verify_finite_certificates():
    examples = (
        (16, 47, Fraction("0.009970432655"), Fraction("0.009970432656"), [30]),
        (250, 750, Fraction("0.009718341750"), Fraction("0.009718341751"), [378]),
    )
    verified = []
    for n, m, lower, upper, expected_knots in examples:
        value, knots = exact_packet_bound(n, m)
        assert lower < value < upper < Fraction(1, 100)
        assert knots == expected_knots
        if (n, m) == (16, 47):
            assert value == Fraction(701606824869, 70368744177664)
        verified.append((n, m, value, knots, lower, upper))
    return verified


def print_plot_coordinates(name, function, values):
    """PGFPlots-compatible coordinates; vertical values are error probabilities."""
    print("\n# " + name)
    print("coordinates {")
    for delta in sorted(set(values)):
        print("  ({:.12g},{:.12g})".format(delta, function(delta)))
    print("};")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--plot-data", action="store_true",
                        help="also print PGFPlots coordinates for both threshold curves")
    arguments = parser.parse_args()
    packet_roots, ns_resonance, ns_roots = verify_thresholds()
    certificates = verify_finite_certificates()

    print("All threshold checks and exact rational finite-block certificates passed.")
    print("Packet Erasure_4(delta) -> BEC(1/2), SR = EA = NS second order:")
    print("  zero-threshold resonance delta = 0.25; capacity ratio r = 3")
    print("  1% threshold roots: {:.15f}, {:.15f}".format(*packet_roots))
    print("BEC(delta) -> BSC(0.01), NS threshold only:")
    print("  zero-threshold resonance delta = {:.15f}".format(ns_resonance))
    print("  1% threshold roots: {:.15f}, {:.15f}".format(*ns_roots))
    print("Exact SR finite-block bounds at packet erasure probability 1/4:")
    for n, m, value, knots, lower, upper in certificates:
        print("  n={}, m={}: Delta={:.17g}, maximizing t={}".format(n, m, float(value), knots))
        print("    exact bracket: {} < Delta < {} < 1/100".format(float(lower), float(upper)))
        if n == 16:
            print("    exact fraction: {}".format(value))
    print("Finite values are achievable SR error upper bounds, not finite-block optima.")
    print("The Gaussian curves are asymptotic threshold errors, not finite-n errors.")

    if arguments.plot_data:
        packet_grid = [j / 200.0 for j in range(10, 99)]
        packet_grid += [0.25] + list(packet_roots)
        ns_grid = [j / 200.0 for j in range(10, 191)]
        ns_grid += [ns_resonance] + list(ns_roots)
        print_plot_coordinates("SR = EA = NS: Erasure_4(delta) -> BEC(1/2)",
                               packet_threshold, packet_grid)
        print_plot_coordinates("NS only: BEC(delta) -> BSC(0.01)",
                               ns_bec_bsc_threshold, ns_grid)


if __name__ == "__main__":
    main()


==> anc/verify_rate_plots.py <==
#!/usr/bin/env python3
"""SR packet-erasure and NS BEC-to-BSC rate plots, standard library only.

This module provides the NS functions for the rate-plot example. Its
finite-block errors come from the exact erasure-pattern capped-row
formula, evaluated numerically; no Gaussian approximation or assumed
logarithmic remainder enters the finite-block curve. A selected rate
point is separately checked by exact integer/rational arithmetic.

At target Hamming-ball cardinalities v_j=sum_{i<=j} binom(m,i),

    e_NS(n,m) = max_j [P(Bin(m,q)<=j)
                      - E min(1, v_j*2**(K-m))]_+,
    K ~ Bin(n,1-delta).

Only target knots are necessary: between consecutive knots its Lorenz
curve is affine and minus the capped-row mixture is convex. The cap is
imposed separately for every resource erasure count, before averaging.
This is not a pooled binary-experiment reduction.

The SR panel uses the explicit placement-and-thinning protocol for
E_2(delta) -> BEC(1/2). Its error is max_k [F_Bin(n,1-delta)(k)
- F_Bin(m,1/2)(2*k)]. These rates are achievable, not asserted finite
optima. Both panels have known optimal second-order coefficients.
"""

import argparse
import functools
import math
from fractions import Fraction
from statistics import NormalDist

NORMAL = NormalDist()
Q = 0.01
EPSILONS = (0.01, 0.001)
N_GRID = (25, 35, 50, 75, 100, 150, 200, 300, 500, 750, 1000, 1500, 2000)


def binary_entropy(p):
    return -p * math.log2(p) - (1-p) * math.log2(1-p)


def ns_parameters(delta, q=Q):
    cs = 1-delta
    vs = delta*(1-delta)
    ct = 1-binary_entropy(q)
    vt = q*(1-q)*math.log2((1-q)/q)**2
    return cs, vs, ct, vt


def ns_threshold(delta, q=Q):
    cs,vs,ct,vt = ns_parameters(delta,q)
    nu = cs*vt/(ct*vs)
    if nu == 1:
        return 0.0
    x = math.sqrt(nu*math.log1p(nu-1)/(nu-1))
    return abs(NORMAL.cdf(x)-NORMAL.cdf(x/math.sqrt(nu)))


def bisect_level(function, level, lo, hi):
    flo = function(lo)-level
    if flo*(function(hi)-level)>0:
        raise ValueError("Root must be bracketed")
    for _ in range(90):
        mid=(lo+hi)/2
        fmid=function(mid)-level
        if flo*fmid<=0:
            hi=mid
        else:
            lo,flo=mid,fmid
    return (lo+hi)/2


def ns_resonant_delta(epsilon=.01,q=Q):
    _,_,ct,vt=ns_parameters(.5,q)
    matching_delta=vt/ct
    return bisect_level(lambda d:ns_threshold(d,q),epsilon,
                        matching_delta/10,matching_delta)


def ns_second_order_coefficient(delta,epsilon,q=Q):
    """b_epsilon in m*=r*n+b_epsilon*sqrt(n)+o(sqrt(n)).

    The stationary equations for the variational expression are
    u^2-v^2=log(nu), Phi(u)-Phi(v)=epsilon. Parameterizing h=u-v>0
    reduces them to a scalar monotone bisection.
    """
    return second_order_coefficient(*ns_parameters(delta,q),epsilon)


def second_order_coefficient(cs,vs,ct,vt,epsilon):
    """Gaussian coefficient for a fixed pair of positive dispersions."""
    r=cs/ct
    lognu=math.log(r*vt/vs)
    def mass(h):
        u=(lognu/h+h)/2
        v=(lognu/h-h)/2
        return NORMAL.cdf(u)-NORMAL.cdf(v)
    h=bisect_level(mass,epsilon,1e-9,30)
    u,v=(lognu/h+h)/2,(lognu/h-h)/2
    return (math.sqrt(vs)*u-math.sqrt(r*vt)*v)/ct


def _binomial_pmf(n,p):
    """Mode-centred recurrence avoids underflow of the first atom."""
    if n==0:
        return [1.0]
    mode=math.floor((n+1)*p)
    weights=[0.0]*(n+1)
    weights[mode]=1.0
    for k in range(mode+1,n+1):
        weights[k]=weights[k-1]*(n-k+1)*p/(k*(1-p))
    for k in range(mode,0,-1):
        weights[k-1]=weights[k]*k*(1-p)/((n-k+1)*p)
    total=math.fsum(weights)
    return [w/total for w in weights]


@functools.lru_cache(maxsize=128)
def _binomial_cdf(n,p):
    result=[]
    accumulated=compensation=0.0
    for mass in _binomial_pmf(n,p):
        term=mass-compensation
        updated=accumulated+term
        compensation=(updated-accumulated)-term
        accumulated=updated
        result.append(min(1.0,accumulated))
    result[-1]=1.0
    return result


def sr_threshold(delta):
    nu=1/(4*delta)
    if nu==1:
        return 0.0
    x=math.sqrt(nu*math.log(nu)/(nu-1))
    return abs(NORMAL.cdf(x)-NORMAL.cdf(x/math.sqrt(nu)))


def sr_resonant_delta(epsilon=.01):
    return bisect_level(sr_threshold,epsilon,.01,.25)


def sr_second_order_coefficient(delta,epsilon):
    a=1-delta
    return second_order_coefficient(2*a,4*a*delta,.5,.25,epsilon)


def sr_protocol_error(n,m,delta):
    if m<2*n:
        raise ValueError("The injection protocol requires m>=2n")
    source=_binomial_cdf(n,1-delta)
    target=_binomial_cdf(m,.5)
    return max(0.0,max(source[k]-target[2*k] for k in range(n+1)))


def sr_achievable_length(n,epsilon,delta):
    lo=2*n
    if sr_protocol_error(n,lo,delta)>epsilon:
        raise ValueError("No feasible length in this protocol domain")
    hi=max(lo+1,math.ceil(4*(1-delta)*n+10*math.sqrt(n)))
    while sr_protocol_error(n,hi,delta)<=epsilon:
        hi*=2
    while lo+1<hi:
        mid=(lo+hi)//2
        if sr_protocol_error(n,mid,delta)<=epsilon:
            lo=mid
        else:
            hi=mid
    return lo


@functools.lru_cache(maxsize=32)
def _resource_caps(n,delta):
    """T[h]=P(K>=h), H[h]=E[2**(K-h) 1{K<h}]."""
    pmf=_binomial_pmf(n,1-delta)
    tail=[0.0]*(n+2)
    weighted=[0.0]*(n+2)
    for k in range(n,-1,-1):
        tail[k]=tail[k+1]+pmf[k]
    tail[0]=1.0
    for h in range(n+1):
        weighted[h+1]=(weighted[h]+pmf[h])/2
    return tail,weighted


def ns_finite_error(n,m,delta,q=Q,return_knot=False):
    """Exact one-shot expression evaluated with stable floating arithmetic."""
    if n<1 or m<0 or not 0<delta<1 or not 0<q<.5:
        raise ValueError("Require n>=1,m>=0,0<delta<1,0<q<1/2")
    if m==0:
        return (0.0,0) if return_knot else 0.0
    tail,weighted=_resource_caps(n,delta)
    target_pmf=_binomial_pmf(m,q)
    cardinality=0
    choose=1
    target_cdf=0.0
    best,best_j=0.0,0
    for j in range(m+1):
        cardinality+=choose
        target_cdf+=target_pmf[j]
        h=m-(cardinality.bit_length()-1)
        if h<=0:
            cap=1.0
        else:
            factor=cardinality/(1 << (m-h))  # Always in [1,2).
            if h<=n+1:
                cap=tail[h]+factor*weighted[h]
            else:
                cap=factor*math.ldexp(weighted[n+1],-(h-n-1))
        gap=target_cdf-cap
        if gap>best:
            best,best_j=gap,j
        choose=choose*(m-j)//(j+1)
    return (best,best_j) if return_knot else best


def ns_optimal_length(n,epsilon,delta,q=Q):
    """Largest target integer length; monotonicity follows by marginalization."""
    cs,_,ct,_=ns_parameters(delta,q)
    lo,hi=0,max(2,math.ceil(n*cs/ct+10*math.sqrt(n)+20))
    while ns_finite_error(n,hi,delta,q)<=epsilon:
        hi*=2
    while lo+1<hi:
        mid=(lo+hi)//2
        if ns_finite_error(n,mid,delta,q)<=epsilon:
            lo=mid
        else:
            hi=mid
    return lo


def ns_exact_rational_error(n,m,delta,q=Fraction(1,100)):
    """The same exact formula using integer numerators at every knot.

    Supply exact Fraction parameters; the output is a Fraction. The common
    denominator is fixed across all knots, so the maximizing comparison
    requires no floating-point operations or repeated Fraction additions.
    """
    if not isinstance(delta,Fraction) or not isinstance(q,Fraction):
        raise TypeError("Use Fraction parameters for exact certification")
    if m==0:
        return Fraction(0),0
    d,D=delta.numerator,delta.denominator
    a=D-d
    u,U=q.numerator,q.denominator
    resource=[math.comb(n,k)*a**k*d**(n-k) for k in range(n+1)]
    tail=[0]*(n+2)
    prefix=[0]*(n+2)
    for k in range(n,-1,-1):
        tail[k]=tail[k+1]+resource[k]
    for k in range(n+1):
        prefix[k+1]=prefix[k]+(resource[k]<<k)
    resource_denominator=D**n*(1<<m)
    target_denominator=U**m
    denominator=resource_denominator*target_denominator
    cardinality=target_numerator=0
    best,best_j=0,0
    for j in range(m+1):
        count=math.comb(m,j)
        cardinality+=count
        target_numerator+=count*u**j*(U-u)**(m-j)
        h=min(n+1,m-(cardinality.bit_length()-1))
        cap_numerator=(tail[h]<<m)+cardinality*prefix[h]
        gap=target_numerator*resource_denominator-cap_numerator*target_denominator
        if gap>best:
            best,best_j=gap,j
    return Fraction(best,denominator),best_j


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--plot-data",action="store_true",
                        help="print PGFPlots coordinates for both panels")
    args=parser.parse_args()
    assert abs(sr_protocol_error(16,47,.25)-701606824869/70368744177664)<5e-15
    assert .009718341750<sr_protocol_error(250,750,.25)<.009718341751
    sr_delta=sr_resonant_delta()
    print("E_2(delta) -> BEC(.5), achievable SR protocol rates")
    print("delta={:.17g}; r={:.17g}; epsilon_star={:.17g}".format(
        sr_delta,4*(1-sr_delta),sr_threshold(sr_delta)))
    sr_lengths={epsilon:[] for epsilon in EPSILONS}
    for epsilon in EPSILONS:
        print("epsilon={}, b={:.17g}".format(
            epsilon,sr_second_order_coefficient(sr_delta,epsilon)))
        for n in N_GRID:
            m=sr_achievable_length(n,epsilon,sr_delta)
            assert sr_protocol_error(n,m,sr_delta)<=epsilon<sr_protocol_error(n,m+1,sr_delta)
            sr_lengths[epsilon].append(m)
    print("n | achievable m at epsilon=.01,.001")
    for i,n in enumerate(N_GRID):
        print(n,[sr_lengths[e][i] for e in EPSILONS])
    delta=ns_resonant_delta()
    cs,vs,ct,vt=ns_parameters(delta)
    r=cs/ct
    print("BEC(delta) -> BSC(.01), exact NS finite-block formula")
    print("delta={:.17g}; r={:.17g}; epsilon_star={:.17g}".format(delta,r,ns_threshold(delta)))
    print("C_source,V_source,C_target,V_target:",cs,vs,ct,vt)
    for epsilon in EPSILONS:
        b=ns_second_order_coefficient(delta,epsilon)
        print("epsilon={}, b={:.17g}".format(epsilon,b))
    lengths={epsilon:[] for epsilon in EPSILONS}
    print("n | optimal m at epsilon=.01,.001 | m/n")
    for n in N_GRID:
        row=[]
        for epsilon in EPSILONS:
            m=ns_optimal_length(n,epsilon,delta)
            lengths[epsilon].append(m)
            row.append(m)
        print(n,row,[round(m/n,12) for m in row])

    # Decimal rational differs from the root by less than 5e-16; the exact
    # certificate below is explicitly for this rational channel parameter.
    rational_delta=Fraction("0.435775832558017")
    n=100
    m=ns_optimal_length(n,.01,float(rational_delta))
    lower,knot=ns_exact_rational_error(n,m,rational_delta)
    upper,next_knot=ns_exact_rational_error(n,m+1,rational_delta)
    assert lower<=Fraction(1,100)<upper
    assert abs(float(lower)-ns_finite_error(n,m,float(rational_delta)))<2e-13
    assert abs(float(upper)-ns_finite_error(n,m+1,float(rational_delta)))<2e-13
    print("Exact rational certificate at delta={}: n={}, m*={}".format(rational_delta,n,m))
    print("  e(n,m)={:.17g}, maximizing target Hamming shell j={}".format(float(lower),knot))
    print("  e(n,m+1)={:.17g}, maximizing target Hamming shell j={}".format(float(upper),next_knot))
    print("  Exact comparisons e(n,m)<=1/100<e(n,m+1) passed.")
    if args.plot_data:
        for epsilon in EPSILONS:
            print("# finite achievable SR rate, epsilon={}".format(epsilon))
            print("coordinates {")
            for n,m in zip(N_GRID,sr_lengths[epsilon]):
                print("  ({},{:.12g})".format(n,m/n))
            print("};")
        for epsilon in EPSILONS:
            print("# finite optimal NS rate, epsilon={}".format(epsilon))
            print("coordinates {")
            for n,m in zip(N_GRID,lengths[epsilon]):
                print("  ({},{:.12g})".format(n,m/n))
            print("};")


if __name__=="__main__":
    main()


==> anc/verify_resonance.py <==
"""Exact finite-blocklength NS certificates; run with Python 3 (stdlib only).

For BSC(n,p), the testing curve joins
  (2**(-n) sum_{i<=j} binom(n,i), Pr[Bin(n,p)<=j]).
The NS error is the maximum target-minus-source curve difference.
Between target knots this difference is convex, so its maximum occurs
at a target knot. All probabilities and comparisons below are rational.
Capacity-ratio inequalities are certified by rational logarithm bounds.
"""
from bisect import bisect_left
from fractions import Fraction as F
from functools import lru_cache
from math import comb, erf, log, log2, sqrt
import argparse


@lru_cache(maxsize=16)
def curve(n, p):
    assert 0 < p < F(1, 2)
    a, b = p.numerator, p.denominator
    xs, ys, count, mass = [F(0)], [F(0)], 0, 0
    for j in range(n + 1):
        c = comb(n, j)
        count += c
        mass += c * a**j * (b - a)**(n - j)
        xs.append(F(count, 2**n))
        ys.append(F(mass, b**n))
    return xs, ys


def interpolate(curve_data, beta):
    xs, ys = curve_data
    j = bisect_left(xs, beta)
    if xs[j] == beta:
        return ys[j]
    weight = (beta - xs[j - 1]) / (xs[j] - xs[j - 1])
    return ys[j - 1] + weight * (ys[j] - ys[j - 1])


def exact_error(n, m, p, q):
    source, target = curve(n, p), curve(m, q)
    difference = lambda beta: interpolate(target, beta) - interpolate(source, beta)
    beta = max(target[0], key=difference)
    error = difference(beta)
    # Redundant independent check on the full set of piecewise-linear knots.
    assert error == max(map(difference, set(source[0] + target[0])))
    return error, beta, source, target


def log_bounds(x, terms=200):
    """Rational lower/upper bounds on ln(x), x an integer >= 1."""
    t = F(x - 1, x + 1)
    total = sum((t**(2*j + 1) / (2*j + 1) for j in range(terms)), F(0))
    lower = 2 * total
    tail = 2 * t**(2*terms + 1) / ((2*terms + 1) * (1 - t*t))
    return lower, lower + tail


def capacity_bounds(p):
    # C in nats: ln(2)-ln(b)+(a/b)ln(a)+(1-a/b)ln(b-a).
    a, b = p.numerator, p.denominator
    l2, u2 = log_bounds(2)
    lb, ub = log_bounds(b)
    la, ua = log_bounds(a)
    lc, uc = log_bounds(b - a)
    return l2 - ub + p*la + (1-p)*lc, u2 - lb + p*ua + (1-p)*uc


def certify_rate_interval(n, p, q, lower, upper):
    lp, up = capacity_bounds(p)
    lq, uq = capacity_bounds(q)
    assert lp > 0 and lq > 0
    assert F(lower) < n * lp / uq and n * up / lq < F(upper)
    print(f"Certified: {lower} < {n} C_p/C_q < {upper}.")


def certify_decimal_interval(error, lower, upper, digits=12):
    denominator = 10**digits
    assert F(lower, denominator) < error < F(upper, denominator)
    def decimal_string(a):
        return f"{a // denominator}.{a % denominator:0{digits}d}"
    print(f"Certified error interval: ({decimal_string(lower)}, {decimal_string(upper)}).")


def certify_resonance_threshold():
    """Prove E(0)>0.04 for p=1/10, q=1/20 without a numerical normal CDF.

    Let a=sqrt(V_p), b=sqrt((C_p/C_q)V_q). Rational logarithm
    intervals prove a/b>1.19. Evaluating the Gaussian deficiency at
    threshold -a yields E(0)>=integral_1^(a/b) phi(x)dx.
    Since phi''(x)=(x*x-1)phi(x)>=0 on [1,1.19], Jensen gives
    integral_1^1.19 phi >= .19 phi(1.095).
    Finally sqrt(2*pi)<2.51 follows from pi<22/7; the odd-degree
    Taylor polynomial 1-t+t*t/2-t**3/6 is a lower bound on exp(-t)
    for t>=0, by the positive fourth-order Taylor remainder.
    Every numerical inequality used in this argument is checked below.
    """
    p, q = F(1, 10), F(1, 20)
    _, cp_upper = capacity_bounds(p)
    cq_lower, _ = capacity_bounds(q)
    log9_lower, _ = log_bounds(9)
    _, log19_upper = log_bounds(19)
    ratio_squared_lower = (
        p*(1-p)*log9_lower**2*cq_lower
        / (q*(1-q)*log19_upper**2*cp_upper)
    )
    assert ratio_squared_lower > F(119, 100)**2
    assert F(44, 7) < F(251, 100)**2
    t = F(219, 200)**2 / 2
    exponential_lower = 1 - t + t*t/2 - t**3/6
    deficiency_lower = F(19, 100)*exponential_lower/F(251, 100)
    assert deficiency_lower > F(1, 25)
    print("Certified: a/b > 1.19 and epsilon_star = E(0) > 0.04.")


def main():
    p, q = F(2, 5), F(9, 20)
    error, beta, source, target = exact_error(20, 81, p, q)
    assert beta == target[0][35]  # Target weights 0,...,34.
    assert source[0][7] < beta < source[0][8]
    theta = (beta - source[0][7]) / (source[0][8] - source[0][7])
    assert theta == F(20176503047791087715939, 44687237518561388789760)
    expression = target[1][35] - source[1][7] - theta*(source[1][8]-source[1][7])
    assert error == expression and error < F(1, 100)
    print("BSC(2/5)^20 -> BSC(9/20)^81:")
    print("Maximizing target shell: 34; source shells <=6 plus theta of shell 7.")
    print("theta =", theta)
    certify_decimal_interval(error, 7925943304, 7925943305)
    certify_rate_interval(20, p, q, 80, 81)

    p, q = F(1, 10), F(1, 20)
    error, beta, source, target = exact_error(25, 18, p, q)
    assert beta == F(1, 2**18)
    assert error == F(19, 20)**18 - F(102, 25)*F(9, 10)**23
    assert error == F(729219956252600269012465589, 20480000000000000000000000000)
    assert error < F(1, 25)
    print("BSC(1/10)^25 -> BSC(1/20)^18:")
    print("Exact error = (19/20)^18 - (102/25)(9/10)^23.")
    certify_decimal_interval(error, 35606443176, 35606443177)
    certify_rate_interval(25, p, q, 18, 19)
    certify_resonance_threshold()
    print("All exact-arithmetic checks passed.")


def plot_data():
    """Figure 2(b): exact probabilities at a numerical Gaussian tolerance.

    The decimal epsilon_star below is not a certified evaluation of a
    Gaussian CDF. All finite-blocklength error calculations are exact,
    and each reported optimum is unchanged throughout a +/-1e-12
    interval around that decimal tolerance. The 0.01 tolerance is exact.
    """
    p, q = F(1, 10), F(1, 20)
    epsilon_star = F("0.04213990100612941")
    tolerance = F(1, 10**12)
    errors = {}

    def error(n, m):
        if (n, m) not in errors:
            errors[n, m] = exact_error(n, m, p, q)[0]
        return errors[n, m]

    def largest_m(n, epsilon):
        low, high = 0, 2*n + 10
        assert error(n, low) <= epsilon < error(n, high)
        while high - low > 1:
            middle = (low + high) // 2
            if error(n, middle) <= epsilon:
                low = middle
            else:
                high = middle
        return low

    def capacity_variance(x):
        x = float(x)
        return (1+x*log2(x)+(1-x)*log2(1-x),
                x*(1-x)*log2((1-x)/x)**2)

    cp, vp = capacity_variance(p)
    cq, vq = capacity_variance(q)
    r = cp/cq
    a, b = sqrt(vp), sqrt(r*vq)
    x = sqrt(2*log(a/b)/(1/b**2-1/a**2))
    gaussian_threshold = abs(erf(x/(a*sqrt(2)))-erf(x/(b*sqrt(2))))/2
    print("# BSC(1/10) -> BSC(1/20); exact finite-blocklength errors.")
    print(f"# Numerical r={r:.16g}, Gaussian E(0)={gaussian_threshold:.16g}.")
    print("# Numerical epsilon_star=0.04213990100612941; optima certified stable under +/-1e-12.")
    print("n,m_epsstar,m_001,rate_epsstar,rate_001", flush=True)
    samples = list(range(10, 101, 5)) + [120, 150, 180, 200, 250, 300, 400, 500]
    for n in samples:
        m_star = largest_m(n, epsilon_star)
        m_001 = largest_m(n, F(1, 100))
        assert error(n, m_star) <= epsilon_star - tolerance
        assert error(n, m_star + 1) > epsilon_star + tolerance
        assert error(n, m_001) <= F(1, 100) < error(n, m_001 + 1)
        print(f"{n},{m_star},{m_001},{m_star/n:.12f},{m_001/n:.12f}", flush=True)


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--plot-data", action="store_true",
                        help="print exact-error Figure 2(b) rate data; slower than the default certificates")
    if parser.parse_args().plot_data:
        plot_data()
    else:
        main()

